Designing an Effective Metric Learning Pipeline for Speaker Diarization

State-of-the-art speaker diarization systems utilize knowledge from external data, in the form of a pre-trained distance metric, to effectively determine relative speaker identities to unseen data. However, much of recent focus has been on choosing the appropriate feature extractor, ranging from pre-trained $i-$vectors to representations learned via different sequence modeling architectures (e.g. 1D-CNNs, LSTMs, attention models), while adopting off-the-shelf metric learning solutions. In this paper, we argue that, regardless of the feature extractor, it is crucial to carefully design a metric learning pipeline, namely the loss function, the sampling strategy and the discrimnative margin parameter, for building robust diarization systems. Furthermore, we propose to adopt a fine-grained validation process to obtain a comprehensive evaluation of the generalization power of metric learning pipelines. To this end, we measure diarization performance across different language speakers, and variations in the number of speakers in a recording. Using empirical studies, we provide interesting insights into the effectiveness of different design choices and make recommendations.

==> figs/.ipynb_checkpoints/DER_Plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(13, 6)\n"
     ]
    }
   ],
   "source": [
    "languages = ['Japanese', 'Arabic', 'English', 'Dutch', 'Chinese', 'Spanish']\n",
    "index = np.linspace(1,6,6)\n",
    "loss_matrix = np.array([[18.31, 14.93, 8.73, 9.57, 10.52, 14.59],[19.00, 15.69,10.40,10.20,12.27, 14.60],\n",
    "                       [19.95, 16.75, 10.99, 10.61, 12.00, 15.66],[17.79, 15.52, 8.87, 10.35, 12.09, 15.9],\n",
    "                       [0,0,0,0,0,0],[19.62,16.18,10.57,11.3,12.23,15.14],[20.33,15.9,10.45,11.33,12.39,15.6],\n",
    "                       [0,0,0,0,0,0],[19.25,16.84,9.87,10.4,12.28,15.22],[18.14,14.53,8.94,8.8,10.56,14.91],\n",
    "                       [18.47,15.28,8.31,9.84,11.80,15.08],[18.24,15.26,8.45,9.64,11.66,14.6],[18.01,15.37,9.13,10.18,11.12,15.45]])\n",
    "\n",
    "print loss_matrix.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "ids = np.argsort(loss_matrix[12,:])\n",
    "languages = [languages[i] for i in ids]\n",
    "\n",
    "loss_matrix = loss_matrix[:,ids]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(8.0, 20.5)"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAmEAAAHjCAYAAABrZcgFAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<Figure size 1000x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "plt.plot(index,loss_matrix[0:1].T,'r',label=\"Semi-Hard,Triplet,Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[1:2].T,'b',label=\"Random, Triplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[2:3].T,'g',label=\"Random, Quadruplet, Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[3:4].T,'m',label=\"Random, Quadruplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[4:5].T,'k',label=\"Random, Contrastive,Fixed Margin(To be done)\")\n",
    "plt.plot(index,loss_matrix[5:6].T,'c',label=\"Random, Triplet, Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[6:7].T,'y',label=\"Semi-Hard, Triplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[7:8].T,'k',label=\"Semi-Hard, Quadruplet, Fixed Margin(To be done)\")\n",
    "plt.plot(index,loss_matrix[8:9].T,'r--',label=\"Semi-Hard, Quadruplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[9:10].T,'b--',label=\"DWS, Triplet, Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[10:11].T,'g--',label=\"DWS, Triplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[11:12].T,'m--',label=\"DWS, Quadruplet, Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[12:13].T,'c--',label=\"DWS, Quadruplet, Adaptive Margin\")\n",
    "\n",
    "plt.rc('legend',fontsize=5)\n",
    "#plt.legend(loc='upper right', fontsize = 'xx-small')\n",
    "plt.legend(loc='best')\n",
    "plt.xlabel(\"Languages\")\n",
    "plt.ylabel(\"DER %\")\n",
    "plt.xticks(range(1,7),\n",
    "           [\"Japanese\", \"Arabic\", \"English\", \"Dutch\", \"Chinese\", \"Spanish\"])\n",
    "\n",
    "plt.ylim([8.0,20.5])\n",
    "#plt.figure(figsize=(16,9))\n",
    "#plt.show()\n",
    "#plt.savefig(\"DER_2800_lang.pdf\",bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "mids = [4, 5, 1, 0, 6, 9, 10, 2, 3, 7, 8, 11, 12]\n",
    "mednames = ['Cont_RS_FM', 'Trip_RS_FM', 'Trip_RS_AM', 'Trip_SH_FM', 'Trip_SH_AM', 'Trip_DW_FM', 'Trip_DW_AM', \\\n",
    "           'Quad_RS_FM', 'Quad_RS_AM', 'Quad_SH_FM', 'Quad_SH_AM', 'Quad_DW_FM', 'Quad_DW_AM']\n",
    "loss_matrix = loss_matrix[mids,:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAzUAAAIfCAYAAABJrPIIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEZFa+/8+TYvARfs7JAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1400x800 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 12})\n",
    "\n",
    "fig, ax = plt.subplots(2,3,figsize=(14,8))\n",
    "ax[0,0].bar(range(1,len(mednames)+1),loss_matrix[:,0], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,0] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,0])[0]\n",
    "ax[0,0].bar(idx[b]+1,loss_matrix[idx[b],0], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[0,0])\n",
    "#plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.xticks(range(1,len(mednames)+1),[])\n",
    "plt.ylim([7.5,11.2])\n",
    "plt.title(languages[0])\n",
    "\n",
    "ax[0,1].bar(range(1,len(mednames)+1),loss_matrix[:,1], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,1] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,1])[0]\n",
    "ax[0,1].bar(idx[b]+1,loss_matrix[idx[b],1], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[0,1])\n",
    "#plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.xticks(range(1,len(mednames)+1),[])\n",
    "plt.ylim([8,11.5])\n",
    "plt.title(languages[1])\n",
    "\n",
    "ax[0,2].bar(range(1,len(mednames)+1),loss_matrix[:,2], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,2] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,2])[0]\n",
    "ax[0,2].bar(idx[b]+1,loss_matrix[idx[b],2], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[0,2])\n",
    "#plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.xticks(range(1,len(mednames)+1),[])plt.ylim([10,12.5])\n",
    "plt.title(languages[2])\n",
    "\n",
    "ax[1,0].bar(range(1,len(mednames)+1),loss_matrix[:,3], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,3] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,3])[0]\n",
    "ax[1,0].bar(idx[b]+1,loss_matrix[idx[b],3], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[1,0])\n",
    "plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.ylim([13.5,17])\n",
    "plt.title(languages[3])\n",
    "\n",
    "ax[1,1].bar(range(1,len(mednames)+1),loss_matrix[:,4], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,4] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,4])[0]\n",
    "ax[1,1].bar(idx[b]+1,loss_matrix[idx[b],4], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[1,1])\n",
    "plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.ylim([14,16])\n",
    "plt.title(languages[4])\n",
    "\n",
    "ax[1,2].bar(range(1,len(mednames)+1),loss_matrix[:,5], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,5] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,5])[0]\n",
    "ax[1,2].bar(idx[b]+1,loss_matrix[idx[b],5], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[1,2])\n",
    "plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.ylim([17,20.5])\n",
    "plt.title(languages[5])\n",
    "\n",
    "plt.subplots_adjust(hspace=0.7)\n",
    "plt.savefig(\"DER_2800_lang.pdf\",bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.  , 12.23, 12.27, 10.52, 12.39, 10.56, 11.8 , 12.  , 12.09,\n",
       "        0.  , 12.28, 11.66, 11.12])"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss_matrix[:,2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [Root]",
   "language": "python",
   "name": "Python [Root]"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/DER_Plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(11, 6)\n",
      "(11, 2)\n"
     ]
    }
   ],
   "source": [
    "languages = ['Japanese', 'Arabic', 'English', 'Dutch', 'Chinese', 'Spanish']\n",
    "index = np.linspace(1,6,6)\n",
    "'''\n",
    "loss_matrix = np.array([[18.31, 14.93, 8.73, 9.57, 10.52, 14.59],[19.00, 15.69,10.40,10.20,12.27, 14.60],\n",
    "                       [19.95, 16.75, 10.99, 10.61, 12.00, 15.66],[17.79, 15.52, 8.87, 10.35, 12.09, 15.9],\n",
    "                       [0,0,0,0,0,0],[19.62,16.18,10.57,11.3,12.23,15.14],[20.33,15.9,10.45,11.33,12.39,15.6],\n",
    "                       [0,0,0,0,0,0],[19.25,16.84,9.87,10.4,12.28,15.22],[18.14,14.53,8.94,8.8,10.56,14.91],\n",
    "                       [18.47,15.28,8.31,9.84,11.80,15.08],[18.24,15.26,8.45,9.64,11.66,14.6],[18.01,15.37,9.13,10.18,11.12,15.45]])\n",
    "\n",
    "print(loss_matrix.shape)\n",
    "\n",
    "\n",
    "#These are the DERs for different architectures as given in the legend. The order of elements in each row corresponds to\n",
    "#Japanese, Arabic, English, Dutch, Chinese and Spanish DERs\n",
    "loss_matrix = np.array([[18.31, 14.93, 8.73, 9.57, 10.52, 14.59],[19.00, 15.69,10.40,10.20,12.27, 14.60],\n",
    "                       [19.40, 15.58, 9.78, 10.68, 11.89, 14.86],[18.95, 15.71, 8.56, 9.93, 11.88, 14.73],\n",
    "                       [0,0,0,0,0,0],[19.62,16.18,10.57,11.3,12.23,15.14],[20.33,15.9,10.45,11.33,12.39,15.6],\n",
    "                       [0,0,0,0,0,0],[18.36,15.48,8.47,9.62,11.78,15.53],[18.14,14.53,8.94,8.8,10.56,14.91],\n",
    "                       [18.47,15.28,8.31,9.84,11.80,15.08],[18.46,14.71,8.42,9.05,10.8,14.2],[17.49,14.92,9.44,9.43,11.09,14.82]])\n",
    "\n",
    "print(loss_matrix.shape)\n",
    "\n",
    "#These are the DERs for an average of 4 and 6 speaker in every conversation from the different architectures as mentioned in\n",
    "#the legend.\n",
    "#The speakers may be speaking any language\n",
    "\n",
    "loss_matrix_speakers = np.array([[16.84, 21.46],[18.65, 23.5],[17.42, 21.87],[18.2,22.94],[0,0],[18.64,23.17],[17.59,22.09],\n",
    "                                [0,0],[17.32,21.93],[17.61,22.56],[18.07, 22.24],[17.43,22.24],[18.17,23.03]])\n",
    "print(loss_matrix_speakers.shape)\n",
    "'''\n",
    "#These are the DERs for different architectures as given in the legend. The order of elements in each row corresponds to\n",
    "#Japanese, Arabic, English, Dutch, Chinese and Spanish DERs\n",
    "loss_matrix = np.array([[18.31, 14.93, 8.73, 9.57, 10.52, 14.59],[19.00, 15.69,10.40,10.20,12.27, 14.60],\n",
    "                       [19.40, 15.58, 9.78, 10.68, 11.88, 14.86],[18.95, 15.71, 8.56, 9.93, 11.88, 14.73],\n",
    "                       [19.62,16.18,10.57,11.3,12.23,15.14],[20.33,15.9,10.45,11.33,12.39,15.6],\n",
    "                       [18.36,15.48,8.47,9.62,11.78,15.53],[18.14,14.53,8.94,8.8,10.56,14.91],\n",
    "                       [18.47,15.28,8.31,9.84,11.80,15.08],[18.46,14.71,8.42,9.05,10.8,14.2],[17.49,14.92,9.44,9.43,11.09,14.82]])\n",
    "\n",
    "print(loss_matrix.shape)\n",
    "\n",
    "#These are the DERs for an average of 4 and 6 speaker in every conversation from the different architectures as mentioned in\n",
    "#the legend.\n",
    "#The speakers may be speaking any language\n",
    "\n",
    "loss_matrix_speakers = np.array([[16.84, 21.46],[18.65, 23.5],[17.42, 21.87],[18.2,22.94],[18.64,23.17],[17.59,22.09],\n",
    "                                [17.32,21.93],[17.61,22.56],[18.07, 22.24],[17.43,22.24],[18.17,23.03]])\n",
    "print(loss_matrix_speakers.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\nids = np.argsort(loss_matrix[12,:])\\nlanguages = [languages[i] for i in ids]\\n\\nloss_matrix = loss_matrix[:,ids]\\n'"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "ids = np.argsort(loss_matrix[12,:])\n",
    "languages = [languages[i] for i in ids]\n",
    "\n",
    "loss_matrix = loss_matrix[:,ids]\n",
    "'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\nplt.figure(figsize=(10,8))\\nplt.plot(index,loss_matrix[0:1].T,\\'r\\',label=\"Semi-Hard,Triplet,Fixed Margin\")\\nplt.plot(index,loss_matrix[1:2].T,\\'b\\',label=\"Random, Triplet, Adaptive Margin\")\\nplt.plot(index,loss_matrix[2:3].T,\\'g\\',label=\"Random, Quadruplet, Fixed Margin\")\\nplt.plot(index,loss_matrix[3:4].T,\\'m\\',label=\"Random, Quadruplet, Adaptive Margin\")\\nplt.plot(index,loss_matrix[4:5].T,\\'k\\',label=\"Random, Contrastive,Fixed Margin(To be done)\")\\nplt.plot(index,loss_matrix[5:6].T,\\'c\\',label=\"Random, Triplet, Fixed Margin\")\\nplt.plot(index,loss_matrix[6:7].T,\\'y\\',label=\"Semi-Hard, Triplet, Adaptive Margin\")\\nplt.plot(index,loss_matrix[7:8].T,\\'k\\',label=\"Semi-Hard, Quadruplet, Fixed Margin(To be done)\")\\nplt.plot(index,loss_matrix[8:9].T,\\'r--\\',label=\"Semi-Hard, Quadruplet, Adaptive Margin\")\\nplt.plot(index,loss_matrix[9:10].T,\\'b--\\',label=\"DWS, Triplet, Fixed Margin\")\\nplt.plot(index,loss_matrix[10:11].T,\\'g--\\',label=\"DWS, Triplet, Adaptive Margin\")\\nplt.plot(index,loss_matrix[11:12].T,\\'m--\\',label=\"DWS, Quadruplet, Fixed Margin\")\\nplt.plot(index,loss_matrix[12:13].T,\\'c--\\',label=\"DWS, Quadruplet, Adaptive Margin\")\\n\\n\\n\\n\\n\\nplt.rc(\\'legend\\',fontsize=5)\\n#plt.legend(loc=\\'upper right\\', fontsize = \\'xx-small\\')\\nplt.legend(loc=\\'best\\')\\nplt.xlabel(\"Languages\")\\nplt.ylabel(\"DER %\")\\nplt.xticks(range(1,7),\\n           [\"Japanese\", \"Arabic\", \"English\", \"Dutch\", \"Chinese\", \"Spanish\"])\\n\\nplt.ylim([8.0,20.5])\\n#plt.figure(figsize=(16,9))\\n#plt.show()\\n#plt.savefig(\"DER_2800_lang.pdf\",bbox_inches=\\'tight\\')\\n'"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "plt.figure(figsize=(10,8))\n",
    "plt.plot(index,loss_matrix[0:1].T,'r',label=\"Semi-Hard,Triplet,Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[1:2].T,'b',label=\"Random, Triplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[2:3].T,'g',label=\"Random, Quadruplet, Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[3:4].T,'m',label=\"Random, Quadruplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[4:5].T,'k',label=\"Random, Contrastive,Fixed Margin(To be done)\")\n",
    "plt.plot(index,loss_matrix[5:6].T,'c',label=\"Random, Triplet, Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[6:7].T,'y',label=\"Semi-Hard, Triplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[7:8].T,'k',label=\"Semi-Hard, Quadruplet, Fixed Margin(To be done)\")\n",
    "plt.plot(index,loss_matrix[8:9].T,'r--',label=\"Semi-Hard, Quadruplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[9:10].T,'b--',label=\"DWS, Triplet, Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[10:11].T,'g--',label=\"DWS, Triplet, Adaptive Margin\")\n",
    "plt.plot(index,loss_matrix[11:12].T,'m--',label=\"DWS, Quadruplet, Fixed Margin\")\n",
    "plt.plot(index,loss_matrix[12:13].T,'c--',label=\"DWS, Quadruplet, Adaptive Margin\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.rc('legend',fontsize=5)\n",
    "#plt.legend(loc='upper right', fontsize = 'xx-small')\n",
    "plt.legend(loc='best')\n",
    "plt.xlabel(\"Languages\")\n",
    "plt.ylabel(\"DER %\")\n",
    "plt.xticks(range(1,7),\n",
    "           [\"Japanese\", \"Arabic\", \"English\", \"Dutch\", \"Chinese\", \"Spanish\"])\n",
    "\n",
    "plt.ylim([8.0,20.5])\n",
    "#plt.figure(figsize=(16,9))\n",
    "#plt.show()\n",
    "#plt.savefig(\"DER_2800_lang.pdf\",bbox_inches='tight')\n",
    "'''\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[19.62 16.18 10.57 11.3  12.23 15.14]\n",
      " [19.   15.69 10.4  10.2  12.27 14.6 ]\n",
      " [19.4  15.58  9.78 10.68 11.88 14.86]\n",
      " [18.95 15.71  8.56  9.93 11.88 14.73]\n",
      " [18.31 14.93  8.73  9.57 10.52 14.59]\n",
      " [20.33 15.9  10.45 11.33 12.39 15.6 ]\n",
      " [18.36 15.48  8.47  9.62 11.78 15.53]\n",
      " [18.14 14.53  8.94  8.8  10.56 14.91]\n",
      " [18.47 15.28  8.31  9.84 11.8  15.08]\n",
      " [18.46 14.71  8.42  9.05 10.8  14.2 ]\n",
      " [17.49 14.92  9.44  9.43 11.09 14.82]]\n",
      "[[18.64 23.17]\n",
      " [18.65 23.5 ]\n",
      " [17.42 21.87]\n",
      " [18.2  22.94]\n",
      " [16.84 21.46]\n",
      " [17.59 22.09]\n",
      " [17.32 21.93]\n",
      " [17.61 22.56]\n",
      " [18.07 22.24]\n",
      " [17.43 22.24]\n",
      " [18.17 23.03]]\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "mids = [4, 5, 1, 0, 6, 9, 10, 2, 3, 7, 8, 11, 12]\n",
    "mednames = ['Cont_RS_FM', 'Trip_RS_FM', 'Trip_RS_AM', 'Trip_SH_FM', 'Trip_SH_AM', 'Trip_DW_FM', 'Trip_DW_AM', \\\n",
    "           'Quad_RS_FM', 'Quad_RS_AM', 'Quad_SH_FM', 'Quad_SH_AM', 'Quad_DW_FM', 'Quad_DW_AM']\n",
    "loss_matrix = loss_matrix[mids,:]\n",
    "'''\n",
    "\n",
    "'''\n",
    "mids = [0,1,2,3,4,5,6,7,8,9,10]\n",
    "#mednames = ['Trip_SH_FM', 'Trip_RS_AM', 'Trip_SH_FM', 'Trip_SH_AM', 'Trip_DW_FM', 'Trip_DW_AM', \\\n",
    "#           'Quad_RS_FM', 'Quad_RS_AM', 'Quad_SH_AM', 'Quad_DW_FM', 'Quad_DW_AM']\n",
    "\n",
    "mednames = ['Trip_SH_FM', 'Trip_RS_AM', 'Quad_RS_FM', 'Quad_RS_AM', 'Trip_RS_FM', 'Trip_SH_AM', \\\n",
    "           'Quad_SH_AM', 'Trip_DWS_FM', 'Trip_DWS_AM', 'Quad_DW_FM', 'Quad_DW_AM']\n",
    "loss_matrix = loss_matrix[mids,:]\n",
    "loss_matrix_speakers = loss_matrix_speakers[mids,:]\n",
    "print(loss_matrix)\n",
    "'''\n",
    "\n",
    "mids = [4,1,2,3,0,5,6,7,8,9,10]\n",
    "mednames = ['Trip_RS_FM', 'Trip_RS_AM', 'Quad_RS_FM', 'Quad_RS_AM', 'Trip_SH_FM', 'Trip_SH_AM', \\\n",
    "           'Quad_SH_AM', 'Trip_DW_FM', 'Trip_DW_AM', 'Quad_DW_FM', 'Quad_DW_AM']\n",
    "\n",
    "#mednames = ['Trip_SH_FM', 'Trip_RS_AM', 'Quad_RS_FM', 'Quad_RS_AM', 'Trip_RS_FM', 'Trip_SH_AM', \\\n",
    "#           'Quad_SH_AM', 'Trip_DWS_FM', 'Trip_DWS_AM', 'Quad_DW_FM', 'Quad_DW_AM']\n",
    "loss_matrix = loss_matrix[mids,:]\n",
    "loss_matrix_speakers = loss_matrix_speakers[mids,:]\n",
    "print(loss_matrix)\n",
    "print(loss_matrix_speakers)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f65fc44a2e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 12})\n",
    "\n",
    "fig, ax = plt.subplots(2,4,figsize=(18,10))\n",
    "ax[0,0].bar(range(1,len(mednames)+1),loss_matrix[:,0], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,0] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,0])[0]\n",
    "ax[0,0].bar(idx[b]+1,loss_matrix[idx[b],0], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[0,0])\n",
    "#plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.xticks(range(1,len(mednames)+1),[])\n",
    "plt.ylim([8.0,22.0])\n",
    "plt.title(languages[0])\n",
    "\n",
    "ax[0,1].bar(range(1,len(mednames)+1),loss_matrix[:,1], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,1] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,1])[0]\n",
    "c = np.argsort(loss_matrix[idx,1])[1]\n",
    "ax[0,1].bar(idx[b]+1,loss_matrix[idx[b],1], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "ax[0,1].bar(idx[c]+1,loss_matrix[idx[c],1], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[0,1])\n",
    "#plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.xticks(range(1,len(mednames)+1),[])\n",
    "plt.ylim([8,17])\n",
    "plt.title(languages[1])\n",
    "\n",
    "ax[0,2].bar(range(1,len(mednames)+1),loss_matrix[:,2], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,2] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,2])[0]\n",
    "ax[0,2].bar(idx[b]+1,loss_matrix[idx[b],2], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[0,2])\n",
    "#plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.xticks(range(1,len(mednames)+1),[])\n",
    "plt.ylim([8,11])\n",
    "plt.title(languages[2])\n",
    "\n",
    "ax[1,0].bar(range(1,len(mednames)+1),loss_matrix[:,3], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,3] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,3])[0]\n",
    "ax[1,0].bar(idx[b]+1,loss_matrix[idx[b],3], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[1,0])\n",
    "plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.ylim([8,12])\n",
    "plt.title(languages[3])\n",
    "\n",
    "ax[1,1].bar(range(1,len(mednames)+1),loss_matrix[:,4], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,4] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,4])[0]\n",
    "c = np.argsort(loss_matrix[idx,4])[1]\n",
    "ax[1,1].bar(idx[b]+1,loss_matrix[idx[b],4], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "ax[1,1].bar(idx[c]+1,loss_matrix[idx[c],4], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[1,1])\n",
    "plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.ylim([8,13])\n",
    "plt.title(languages[4])\n",
    "\n",
    "ax[1,2].bar(range(1,len(mednames)+1),loss_matrix[:,5], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix[:,5] > 0)[0]\n",
    "b = np.argsort(loss_matrix[idx,5])[0]\n",
    "ax[1,2].bar(idx[b]+1,loss_matrix[idx[b],5], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[1,2])\n",
    "plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.ylim([8,16.5])\n",
    "plt.title(languages[5])\n",
    "\n",
    "\n",
    "ax[0,3].bar(range(1,len(mednames)+1),loss_matrix_speakers[:,0], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix_speakers[:,0] > 0)[0]\n",
    "b = np.argsort(loss_matrix_speakers[idx,0])[0]\n",
    "ax[0,3].bar(idx[b]+1,loss_matrix_speakers[idx[b],0], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[0,3])\n",
    "plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "plt.xticks(range(1,len(mednames)+1),[])\n",
    "plt.ylim([8, 19])\n",
    "plt.title('Avg. 4 spkrs/conv.')\n",
    "\n",
    "ax[1,3].bar(range(1,len(mednames)+1),loss_matrix_speakers[:,1], color='salmon', alpha=0.7, edgecolor='k', linewidth = 1)\n",
    "idx = np.where(loss_matrix_speakers[:,1] > 0)[0]\n",
    "b = np.argsort(loss_matrix_speakers[idx,1])[0]\n",
    "ax[1,3].bar(idx[b]+1,loss_matrix_speakers[idx[b],1], color='blue', alpha=0.8, edgecolor='k', linewidth = 1)\n",
    "plt.sca(ax[1,3])\n",
    "plt.xticks(range(1,len(mednames)+1),mednames,rotation=90,fontsize=10)\n",
    "#plt.xticks(range(1,len(mednames)+1),[])\n",
    "plt.ylim([8,24])\n",
    "plt.title('Avg. 6 spkrs/conv.')\n",
    "\n",
    "\n",
    "plt.subplots_adjust(hspace=0.2)\n",
    "plt.savefig(\"DER_2800_lang.pdf\",bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

